Geometrically Induced Selectivity and Unidirectional Electroosmosis in Uncharged Nanopores

Selectivity towards positive and negative ions in nanopores is often associated with electroosmotic flow, the control of which is pivotal in several micro-nanofluidic technologies. Selectivity is traditionally understood to be a consequence of surface charges that alter the ion distribution in the pore lumen. Here we present a purely geometrical mechanism to induce ionic selectivity and electroosmotic flow in uncharged nanopores and we tested it via molecular dynamics simulations. Our approach exploits the accumulation of charges, driven by an external electric field, in a coaxial cavity that decorates the membrane close to the pore entrance. The selectivity was shown to depend on the applied voltage and results to be completely inverted when reverting the voltage. The simultaneous inversion of ionic selectivity and electric field direction causes a unidirectional electroosmotic flow. We developed a quantitatively accurate theoretical model for designing pore geometry to achieve the desired electroosmotic velocity. Finally, we demonstrate that unidirectional electroosmosis also occurs for a biological pore whose structure presents a coaxial cavity surrounding the pore constriction. The capability to induce ion selectivity without altering the pore lumen shape or the surface charge may open the way to a more flexible design of selective membranes.

==> compila.sh <==

############################################
# MAIN dimuccio2021
pdflatex dimuccio2021_validated1
pdflatex dimuccio2021_validated1
#############################################

pdflatex dimuccio2021_validated1_SI
pdflatex dimuccio2021_validated1_SI

#pdflatex -jobname=abstract abstract_pdf 
#pdflatex supplementary
#bibtex   supplementary
#pdflatex supplementary
#pdflatex supplementary
#

